DNest4: Diffusive Nested Sampling in C++ and Python

In probabilistic (Bayesian) inferences, we typically want to compute properties of the posterior distribution, describing knowledge of unknown quantities in the context of a particular dataset and the assumed prior information. The marginal likelihood, also known as the "evidence", is a key quantity in Bayesian model selection. The Diffusive Nested Sampling algorithm, a variant of Nested Sampling, is a powerful tool for generating posterior samples and estimating marginal likelihoods. It is effective at solving complex problems including many where the posterior distribution is multimodal or has strong dependencies between variables. DNest4 is an open source (MIT licensed), multi-threaded implementation of this algorithm in C++11, along with associated utilities including: i) RJObject, a class template for finite mixture models, (ii) A Python package allowing basic use without C++ coding, and iii) Experimental support for models implemented in Julia. In this paper we demonstrate DNest4 usage through examples including simple Bayesian data analysis, finite mixture models, and Approximate Bayesian Computation.

==> replicate.py <==
import os
import matplotlib.pyplot

# Best Python command on your system
# (should also be the one you installed the dnest4 package for)
my_python = "python"

print("This script should\
replicate all the runs presented in the paper.\nNote:\
plots will be generated, which need to be manually\n\
closed for the script to continue. It assumes\n\
everything has been compiled already as per the instructions in the paper.\n\
\n\
NOTE: the RJObject_1DMixture example is fairly time-consuming.\n\n\
Press ENTER to begin.")
junk = input()

def run_example(directory):
    os.chdir(directory)
    os.system("./main -s 0")
    if directory == "StraightLine":
        print("Figure 1 in the paper has been zoomed in.")
    os.system(my_python + " showresults.py")
    os.chdir("..")

os.chdir("../code/Examples")
run_example("StraightLine")
run_example("RJObject_1DMixture")
run_example("ABC")


